Demographics of young stars and their protoplanetary disks: lessons learned on disk evolution and its connection to planet formation

Since Protostars and Planets VI (PPVI), our knowledge of the global properties of protoplanetary and debris disks, as well as of young stars, has dramatically improved. At the time of PPVI, mm-observations and optical to near-infrared spectroscopic surveys were largely limited to the Taurus star-forming region, especially of its most massive disk and stellar population. Now, near-complete surveys of multiple star-forming regions cover both spectroscopy of young stars and mm interferometry of their protoplanetary disks. This provides an unprecedented statistical sample of stellar masses and mass accretion rates, as well as disk masses and radii, for almost 1000 young stellar objects within 300 pc from us, while also sampling different evolutionary stages, ages, and environments. At the same time, surveys of debris disks are revealing the bulk properties of this class of more evolved objects. This chapter reviews the statistics of these measured global star and disk properties and discusses their constraints on theoretical models describing global disk evolution. Our comparisons of observations to theoretical model predictions extends beyond the traditional viscous evolution framework to include analytical descriptions of magnetic wind effects. Finally, we discuss how recent observational results can provide a framework for models of planet population synthesis and planet formation.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[]{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 pdftitle={Protostars and Planets VII},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

